Weighted flip graphs from cyclic quantum mutations: pentagon inequalities and exponential separations

Positive cyclic quantum mutations at a third root of unity induce an explicit weight on polygon flip graphs. We study the resulting discrepancy between minimum flip count and minimum accumulated normalization loss. Every pentagon three-to-two replacement strictly decreases weight, and in connected types $A_1$, $A_2$, and $A_3$ every minimum-weight path is a flip geodesic. In type $A_4$, however, a six-flip path has smaller weight than the unique five-flip geodesic. A compatible positive projective gluing construction amplifies this example to an exponential success-probability separation in every connected type $A_n$, $n\ge4$. We also give a quantitative perturbation bound preserving the separation. The low-rank minimality statement has an exhaustive finite certificate; the pentagon inequality and the all-rank construction are analytic. In the associated sequential postselection model, differences of path weights determine success-probability ratios independently of the input state. The comparison holds for separately normalized exact mutation steps.

==> verification/certificate_check.py <==
from fractions import Fraction as F
zero=(0,0,0,0)
def const(v):return {zero:F(v)} if v else {}
def add(*ps):
 out={}
 for p in ps:
  for k,v in p.items():out[k]=out.get(k,F(0))+v
 return {k:v for k,v in out.items() if v}
def mul(*ps):
 out=const(1)
 for p in ps:
  new={}
  for k,v in out.items():
   for l,w in p.items():
    z=tuple(a+b for a,b in zip(k,l));new[z]=new.get(z,F(0))+v*w
  out={k:v for k,v in new.items() if v}
 return out
def neg(p):return {k:-v for k,v in p.items()}
def sub(p,q):return add(p,neg(q))
a,b,c,d=[{tuple(int(i==j) for i in range(4)):F(1)} for j in range(4)]
one=const(1);half=const(F(1,2));two=const(2)
Q1=sub(add(mul(a,a),mul(b,b)),one);Q2=sub(add(mul(c,c),mul(d,d)),one)
M=mul(add(c,d),add(a,mul(b,d)));V=mul(add(a,b),add(mul(a,c),d))
F1=sub(mul(M,add(a,mul(b,c))),V)
terms1=[mul(a,b,Q2),mul(d,add(mul(a,sub(one,mul(half,a))),mul(b,c)),Q1),mul(b,sub(one,c),sub(a,d)),mul(a,b,d,sub(one,mul(half,a)),sub(mul(two,c),b)),mul(half,a,a,d,sub(one,a),sub(one,a)),mul(b,b,c,d,sub(add(c,d),b))]
F2=sub(mul(M,add(d,mul(b,c))),V)
terms2=[mul(add(mul(a,c),mul(half,d,sub(one,d)),mul(b,c,sub(one,c))),sub(d,a)),mul(half,d,add(a,mul(two,b),mul(b,b),mul(b,c)),Q2),mul(half,d,d,sub(one,d),Q1),mul(half,d,add(mul(a,c),mul(b,sub(one,d)),mul(b,c,c)),sub(b,c)),mul(half,a,d,d,sub(one,a),sub(one,d)),mul(half,b,c,d,add(a,mul(two,b,d),mul(d,sub(one,d))))]
assert not sub(F1,add(*terms1))
assert not sub(F2,add(*terms2))
print('Both six-term polynomial identities verified exactly over the rationals.')


==> verification/independent_low_rank.py <==
"""Independent, standard-library-only finite proof; run with Python 3."""
from itertools import combinations
from collections import deque, Counter
import json
from pathlib import Path

def crosses(e,f):
 a,b=e;c,d=f
 return a<c<b<d or c<a<d<b

def run(n):
 diagonals=[(a,b) for a,b in combinations(range(n),2) if b-a>1 and (a,b)!=(0,n-1)]
 states=[frozenset(s) for s in combinations(diagonals,n-3) if not any(crosses(e,f) for e,f in combinations(s,2))]
 adj=[{j for j,t in enumerate(states) if len(s^t)==2} for s in states]
 distances=[]
 for s in range(len(states)):
  d={s:0};q=deque([s])
  while q:
   u=q.popleft()
   for v in adj[u]-d.keys():d[v]=d[u]+1;q.append(v)
  distances.append(d)
 # Enumerate geometric codimension-two faces from fixed diagonals.
 faces=[]
 if n>=5:
  fixed={frozenset(f) for s in states for f in combinations(sorted(s),n-5)}
  for f in fixed:
   vertices={i for i,s in enumerate(states) if f<=s}
   assert len(vertices) in (4,5)
   assert all(len(adj[v]&vertices)==2 for v in vertices)
   start=min(vertices);cycle=[start];prev=None;cur=start
   while True:
    nxt=min((adj[cur]&vertices)-({prev} if prev is not None else set()))
    if nxt==start:break
    cycle.append(nxt);prev,cur=cur,nxt
   assert set(cycle)==vertices
   faces.append(cycle)
 rules={}
 for cycle in faces:
  m=len(cycle);k=2 if m==4 else 3
  for orient in (cycle,cycle[::-1]):
   for offset in range(m):
    c=orient[offset:]+orient[:offset]
    rules[tuple(c[:k+1])]=(c[0],*reversed(c[k:]))
 def erase(p):
  out=[]
  for v in p:
   if v in out:out=out[:out.index(v)+1]
   else:out.append(v)
  return tuple(out)
 paths=[]
 for a,b in combinations(range(len(states)),2):
  def dfs(p):
   if p[-1]==b:paths.append(p);return
   for v in sorted(adj[p[-1]]-set(p)):dfs(p+(v,))
  dfs((a,))
 paths.sort(key=lambda p:(len(p),p));pool=set(paths)
 def moves(p):
  for width in (3,4):
   for i in range(len(p)-width+1):
    arc=p[i:i+width]
    if arc in rules:
     raw=p[:i]+rules[arc]+p[i+width:]
     yield erase(raw),i,width
 records={};geo=0
 for length in sorted({len(p) for p in paths}):
  pending={p for p in paths if len(p)==length}
  while pending:
   seed=min(pending);comp={seed};queue=deque([seed]);edges={};exits=[]
   while queue:
    p=queue.popleft();edges[p]=[]
    for r,i,w in moves(p):
     assert r in pool
     if len(r)<length:exits.append((p,r,i,w))
     else:
      edges[p].append((r,i,w))
      if r not in comp:comp.add(r);queue.append(r)
   pending-=comp
   geodesic=length-1==distances[seed[0]][seed[-1]]
   if geodesic:
    geo+=len(comp)
    for p in comp:
     assert all(states[p[0]]&states[p[-1]]<=states[x] for x in p)
     records[p]={'rank':0,'next':None}
    continue
   assert exits,(n,seed)
   p,r,i,w=min(exits);assert r in records
   records[p]={'rank':0,'next':r,'i':i,'width':w}
   queue=deque([p]);visited={p}
   while queue:
    target=queue.popleft()
    for source,_,_ in edges[target]:
     if source in visited:continue
     options=[(i,w) for r,i,w in moves(source) if r==target]
     assert options
     i,w=options[0]
     records[source]={'rank':records[target]['rank']+1,'next':target,'i':i,'width':w}
     visited.add(source);queue.append(source)
   assert visited==comp
 # Verify each witness independently by its geometric face and termination rank.
 for p,rec in records.items():
  r=rec['next']
  if r is None:assert len(p)-1==distances[p[0]][p[-1]];continue
  i,w=rec['i'],rec['width'];arc=p[i:i+w]
  f=next(c for c in faces if set(arc)<=set(c))
  middle=set(f)-set(arc)
  assert len(middle)==1
  raw=p[:i+1]+(middle.pop(),)+p[i+w-1:]
  assert erase(raw)==r and p[0]==r[0] and p[-1]==r[-1]
  assert all(v in adj[u] for u,v in zip(r,r[1:]))
  assert (len(r),records[r]['rank'])<(len(p),rec['rank'])
 stats={'polygon':n,'states':len(states),'faces':dict(Counter(map(len,faces))),'simple_paths':len(paths),'geodesics':geo,'nongeodesics':len(paths)-geo,'max_square_distance':max(x['rank'] for x in records.values())}
 print(json.dumps(stats))
 return {'stats':stats,'states':[sorted(s) for s in states],'witnesses':[{'path':p,**r} for p,r in records.items()]}
if __name__=='__main__':
 result=[run(n) for n in (4,5,6)]
 Path(__file__).with_name('independent_low_rank_certificate.json').write_text(json.dumps(result,separators=(',',':')))


==> verification/path_certificate.py <==
"""Exact certificate: six flips beat every minimum-length path. Python stdlib only."""
from functools import lru_cache
from collections import deque
from fractions import Fraction as F
from math import log

@lru_cache(None)
def triangulations(v):
    if len(v)<3: return (frozenset(),)
    out=[]
    for k in range(1,len(v)-1):
        for L in triangulations(v[:k+1]):
            for R in triangulations(v[k:]):
                E=set(L|R)
                if k>1:E.add((v[0],v[k]))
                if k<len(v)-2:E.add((v[k],v[-1]))
                out.append(frozenset(E))
    return tuple(out)

points=(0,1,2,3,100,101,200)
states=triangulations(tuple(range(1,8)))
assert len(states)==len(set(states))==42
start=frozenset(((2,5),(2,6),(2,7),(3,5)))
end=frozenset(((1,3),(1,4),(4,6),(4,7)))
adj={s:[t for t in states if len(s-t)==len(t-s)==1] for s in states}
# Breadth-first search and exhaustive enumeration of shortest paths.
dist={end:0};queue=deque([end])
while queue:
    s=queue.popleft()
    for t in adj[s]:
        if t not in dist:dist[t]=dist[s]+1;queue.append(t)
def shortest_paths(s):
    if s==end:return [[s]]
    return [[s]+p for t in adj[s] if dist[t]==dist[s]-1 for p in shortest_paths(t)]
paths=shortest_paths(start)
assert dist[start]==5 and len(paths)==1
assert not start&end and all(not s&end for s in adj[start])

def flip_path(flips):
    path=[start]
    for old,new in flips:
        s=path[-1];assert old in s
        t=frozenset((s-{old})|{new});assert t in adj[s];path.append(t)
    assert path[-1]==end
    return path
six=flip_path([((2,5),(3,6)),((3,5),(4,6)),((2,6),(3,7)),
               ((3,6),(4,7)),((2,7),(1,3)),((3,7),(1,4))])

def edge_data(s,t):
    i,j,k,l=sorted(set(next(iter(s-t)))|set(next(iter(t-s))))
    a,b,c,d=(points[z-1] for z in (i,j,k,l))
    return (b-a)*(d-c),(d-a)*(c-b)

def icbrt(n):
    lo,hi=0,1<<((n.bit_length()+2)//3)
    while hi-lo>1:
        m=(lo+hi)//2
        if m**3<=n:lo=m
        else:hi=m
    assert lo**3<=n<(lo+1)**3
    return lo
SCALE=10**30
@lru_cache(None)
def root_bounds(n):
    k=icbrt(n*SCALE**3)
    return F(k,SCALE),F(k+1,SCALE)
def product_bounds(path):
    lower=upper=F(1)
    for s,t in zip(path,path[1:]):
        A,B=edge_data(s,t)
        al,au=root_bounds(A);bl,bu=root_bounds(B);cl,cu=root_bounds(A+B)
        lower*=(al+bl)/cu;upper*=(au+bu)/cl
    return lower,upper
l5,u5=product_bounds(paths[0]);l6,u6=product_bounds(six)
assert u6<l5
ratio_low,ratio_high=l5/u6,u5/l6
assert F(13159,10000)<ratio_low<ratio_high<F(13160,10000)
print('Exact assertions passed: 42 states, distance 5, unique shortest path.')
print('Exact ratio enclosure: 1.3159 < P6/P5 < 1.3160')
for name,path in [('five',paths[0]),('six',six)]:
    lo,hi=product_bounds(path)
    print(name,'weight (display only):',log(float((lo+hi)/2)))
    for s,t in zip(path,path[1:]):print(' ',next(iter(s-t)),'->',next(iter(t-s)),'A,B=',edge_data(s,t))


==> verification/small_rank_rewrite_certificate.py <==
"""Exhaustive, parameter-free rewriting certificate for polygons with <=6 vertices."""
from functools import lru_cache
from collections import deque, Counter
from itertools import combinations

@lru_cache(None)
def triangulations(v):
    if len(v)<3:return (frozenset(),)
    out=[]
    for k in range(1,len(v)-1):
        for L in triangulations(v[:k+1]):
            for R in triangulations(v[k:]):
                E=set(L|R)
                if k>1:E.add((v[0],v[k]))
                if k<len(v)-2:E.add((v[k],v[-1]))
                out.append(frozenset(E))
    return tuple(out)

def certify(n):
    states=triangulations(tuple(range(n)));N=len(states)
    assert N=={4:2,5:5,6:14}[n] and len(set(states))==N
    adj=[set(j for j,t in enumerate(states) if len(s-t)==len(t-s)==1) for s in states]
    assert all(len(a)==n-3 for a in adj)
    dist={}
    for a in range(N):
        dd={a:0};Q=deque([a])
        while Q:
            x=Q.popleft()
            for y in adj[x]:
                if y not in dd:dd[y]=dd[x]+1;Q.append(y)
        assert len(dd)==N;dist[a]=dd
    squares={};pentagons={}
    for a in range(N):
        for b in adj[a]:
            for c in adj[b]-{a}:
                for d in (adj[a]&adj[c])-{b}:
                    assert len({a,b,c,d})==4
                    common=set.intersection(*(set(states[x]) for x in (a,b,c,d)))
                    assert len(common)==n-5
                    key=(a,b,c)
                    assert key not in squares or squares[key]==d
                    squares[key]=d
                for d in adj[c]-{a,b}:
                    for e in (adj[a]&adj[d])-{b,c}:
                        if len({a,b,c,d,e})!=5:continue
                        common=set.intersection(*(set(states[x]) for x in (a,b,c,d,e)))
                        if len(common)!=n-5:continue
                        key=(a,b,c,d)
                        assert key not in pentagons or pentagons[key]==e
                        pentagons[key]=e
    def erase_loops(p):
        out=[]
        for x in p:
            if x in out:out=out[:out.index(x)+1]
            else:out.append(x)
        return tuple(out)
    memo={};maxclass=0
    def check_path(p):
        nonlocal maxclass
        if p in memo:return memo[p]
        if len(p)-1==dist[p[0]][p[-1]]:
            memo[p]=True;return True
        Q=deque([p]);seen={p}
        while Q:
            q=Q.popleft()
            # Strictly shorten across a pentagonal face.
            for i in range(len(q)-3):
                e=pentagons.get(q[i:i+4])
                if e is None:continue
                r=erase_loops(q[:i+1]+(e,)+q[i+3:])
                assert len(r)<len(q)
                if check_path(r):
                    for z in seen:memo[z]=True
                    maxclass=max(maxclass,len(seen));return True
            # Commute independent flips, then remove any loop produced.
            for i in range(len(q)-2):
                d=squares.get(q[i:i+3])
                if d is None:continue
                r=q[:i+1]+(d,)+q[i+2:];short=erase_loops(r)
                if len(short)<len(r):
                    if check_path(short):
                        for z in seen:memo[z]=True
                        maxclass=max(maxclass,len(seen));return True
                elif memo.get(r,False):
                    for z in seen:memo[z]=True
                    maxclass=max(maxclass,len(seen));return True
                elif r not in seen:seen.add(r);Q.append(r)
        for z in seen:memo[z]=False
        return False
    stats=Counter();bylength=Counter()
    for a,b in combinations(range(N),2):
        def paths(p):
            if p[-1]==b:yield tuple(p);return
            for x in sorted(adj[p[-1]]-set(p)):yield from paths(p+[x])
        unique=set()
        for p in paths([a]):
            assert p not in unique;unique.add(p)
            stats['all']+=1;bylength[len(p)-1]+=1
            stats['geodesic' if len(p)-1==dist[a][b] else 'longer']+=1
            if len(p)-1==dist[a][b]:
                common=states[a]&states[b]
                assert all(common<=states[x] for x in p)
            assert check_path(p),(n,p)
    assert stats['all']=={4:1,5:20,6:8889}[n]
    print('POLYGON',n,'vertices:',N,'triangulations;',dict(stats),'; square class bound:',maxclass)
    print('path length distribution:',dict(sorted(bylength.items())))
    return stats

if __name__=='__main__':
    for n in (4,5,6):certify(n)
    print('All parameter-free rewriting certificates passed.')

